Hydra: a C++11 framework for data analysis in massively parallel platforms

Hydra is a header-only, templated and C++11-compliant framework designed to perform the typical bottleneck calculations found in common HEP data analyses on massively parallel platforms. The framework is implemented on top of the C++11 Standard Library and a variadic version of the Thrust library and is designed to run on Linux systems, using OpenMP, CUDA and TBB enabled devices. This contribution summarizes the main features of Hydra. A basic description of the overall design, functionality and user interface is provided, along with some code examples and measurements of performance.

==> figures/allcores/PHSP_GPU_vs_OpenMP_SpeedUp.C <==
void PHSP_GPU_vs_OpenMP_SpeedUp()
{
//=========Macro generated from canvas: Canvas_PHSP_SpeedUp/
//=========  (Sun May  7 17:30:04 2017) by ROOT version6.06/08
   TCanvas *Canvas_PHSP_SpeedUp = new TCanvas("Canvas_PHSP_SpeedUp", "",13,105,500,500);
   Canvas_PHSP_SpeedUp->SetHighLightColor(2);
   Canvas_PHSP_SpeedUp->Range(0,0,1,1);
   Canvas_PHSP_SpeedUp->SetFillColor(0);
   Canvas_PHSP_SpeedUp->SetBorderMode(0);
   Canvas_PHSP_SpeedUp->SetBorderSize(2);
   Canvas_PHSP_SpeedUp->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-250000.1,-0.423571,1.225e+07,2.909114);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *HostTiming__1 = new TH1D("HostTiming__1","",20,1000000,1.1e+07);
   HostTiming__1->SetBinContent(1,24.14536);
   HostTiming__1->SetBinContent(2,22.46474);
   HostTiming__1->SetBinContent(3,33.83029);
   HostTiming__1->SetBinContent(4,36.2218);
   HostTiming__1->SetBinContent(5,54.488);
   HostTiming__1->SetBinContent(6,85.90229);
   HostTiming__1->SetBinContent(7,80.4087);
   HostTiming__1->SetBinContent(8,83.98685);
   HostTiming__1->SetBinContent(9,90.80911);
   HostTiming__1->SetBinContent(10,102.8282);
   HostTiming__1->SetBinContent(11,94.24673);
   HostTiming__1->SetBinContent(12,99.09266);
   HostTiming__1->SetBinContent(13,102.9831);
   HostTiming__1->SetBinContent(14,109.7502);
   HostTiming__1->SetBinContent(15,116.1132);
   HostTiming__1->SetBinContent(16,191.1214);
   HostTiming__1->SetBinContent(17,169.5333);
   HostTiming__1->SetBinContent(18,168.6934);
   HostTiming__1->SetBinContent(19,198.745);
   HostTiming__1->SetBinContent(20,174.8344);
   HostTiming__1->SetMinimum(0.8122645);
   HostTiming__1->SetEntries(20);
   HostTiming__1->SetStats(0);
   HostTiming__1->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   HostTiming__1->SetLineColor(ci);
   HostTiming__1->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   HostTiming__1->SetMarkerColor(ci);
   HostTiming__1->SetMarkerStyle(20);
   HostTiming__1->GetXaxis()->SetTitle("Number of events");
   HostTiming__1->GetXaxis()->CenterLabels(true);
   HostTiming__1->GetXaxis()->SetLabelFont(42);
   HostTiming__1->GetXaxis()->SetLabelSize(0.035);
   HostTiming__1->GetXaxis()->SetTitleSize(0.035);
   HostTiming__1->GetXaxis()->SetTitleFont(42);
   HostTiming__1->GetYaxis()->SetTitle("Duration [ms]");
   HostTiming__1->GetYaxis()->SetLabelFont(42);
   HostTiming__1->GetYaxis()->SetLabelSize(0.035);
   HostTiming__1->GetYaxis()->SetTitleSize(0.035);
   HostTiming__1->GetYaxis()->SetTitleOffset(1.4);
   HostTiming__1->GetYaxis()->SetTitleFont(42);
   HostTiming__1->GetZaxis()->SetLabelFont(42);
   HostTiming__1->GetZaxis()->SetLabelSize(0.035);
   HostTiming__1->GetZaxis()->SetTitleSize(0.035);
   HostTiming__1->GetZaxis()->SetTitleFont(42);
   HostTiming__1->Draw("LP");
   
   TH1D *DeviceTiming__2 = new TH1D("DeviceTiming__2","",20,1000000,1.1e+07);
   DeviceTiming__2->SetBinContent(1,1.624529);
   DeviceTiming__2->SetBinContent(2,2.407296);
   DeviceTiming__2->SetBinContent(3,3.35938);
   DeviceTiming__2->SetBinContent(4,3.992156);
   DeviceTiming__2->SetBinContent(5,4.920701);
   DeviceTiming__2->SetBinContent(6,5.715354);
   DeviceTiming__2->SetBinContent(7,6.480461);
   DeviceTiming__2->SetBinContent(8,7.112477);
   DeviceTiming__2->SetBinContent(9,8.078507);
   DeviceTiming__2->SetBinContent(10,8.860706);
   DeviceTiming__2->SetBinContent(11,9.610774);
   DeviceTiming__2->SetBinContent(12,10.41516);
   DeviceTiming__2->SetBinContent(13,11.20395);
   DeviceTiming__2->SetBinContent(14,12.00218);
   DeviceTiming__2->SetBinContent(15,12.77106);
   DeviceTiming__2->SetBinContent(16,13.41202);
   DeviceTiming__2->SetBinContent(17,14.35515);
   DeviceTiming__2->SetBinContent(18,15.13661);
   DeviceTiming__2->SetBinContent(19,15.90959);
   DeviceTiming__2->SetBinContent(20,16.70644);
   DeviceTiming__2->SetEntries(20);
   DeviceTiming__2->SetStats(0);
   DeviceTiming__2->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   DeviceTiming__2->SetLineColor(ci);
   DeviceTiming__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   DeviceTiming__2->SetMarkerColor(ci);
   DeviceTiming__2->SetMarkerStyle(20);
   DeviceTiming__2->GetXaxis()->SetTitle("Number of events");
   DeviceTiming__2->GetXaxis()->CenterLabels(true);
   DeviceTiming__2->GetXaxis()->SetLabelFont(42);
   DeviceTiming__2->GetXaxis()->SetLabelSize(0.035);
   DeviceTiming__2->GetXaxis()->SetTitleSize(0.035);
   DeviceTiming__2->GetXaxis()->SetTitleFont(42);
   DeviceTiming__2->GetYaxis()->SetTitle("Duration [ms]");
   DeviceTiming__2->GetYaxis()->SetLabelFont(42);
   DeviceTiming__2->GetYaxis()->SetLabelSize(0.035);
   DeviceTiming__2->GetYaxis()->SetTitleSize(0.035);
   DeviceTiming__2->GetYaxis()->SetTitleOffset(1.4);
   DeviceTiming__2->GetYaxis()->SetTitleFont(42);
   DeviceTiming__2->GetZaxis()->SetLabelFont(42);
   DeviceTiming__2->GetZaxis()->SetLabelSize(0.035);
   DeviceTiming__2->GetZaxis()->SetTitleSize(0.035);
   DeviceTiming__2->GetZaxis()->SetTitleFont(42);
   DeviceTiming__2->Draw("LPsame");
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "",0,0,1,1);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-250000.1,-0.8414495,1.225e+07,17.57304);
   pad2->SetFillColor(0);
   pad2->SetFillStyle(4000);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetFrameFillStyle(4000);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameFillStyle(4000);
   pad2->SetFrameBorderMode(0);
   
   TH1D *SpeedUp__3 = new TH1D("SpeedUp__3","",20,1000000,1.1e+07);
   SpeedUp__3->SetBinContent(1,14.86299);
   SpeedUp__3->SetBinContent(2,9.331941);
   SpeedUp__3->SetBinContent(3,10.0704);
   SpeedUp__3->SetBinContent(4,9.073243);
   SpeedUp__3->SetBinContent(5,11.07322);
   SpeedUp__3->SetBinContent(6,15.03009);
   SpeedUp__3->SetBinContent(7,12.40787);
   SpeedUp__3->SetBinContent(8,11.80838);
   SpeedUp__3->SetBinContent(9,11.24083);
   SpeedUp__3->SetBinContent(10,11.60497);
   SpeedUp__3->SetBinContent(11,9.806362);
   SpeedUp__3->SetBinContent(12,9.514269);
   SpeedUp__3->SetBinContent(13,9.19168);
   SpeedUp__3->SetBinContent(14,9.144187);
   SpeedUp__3->SetBinContent(15,9.0919);
   SpeedUp__3->SetBinContent(16,14.25001);
   SpeedUp__3->SetBinContent(17,11.80993);
   SpeedUp__3->SetBinContent(18,11.14473);
   SpeedUp__3->SetBinContent(19,12.49216);
   SpeedUp__3->SetBinContent(20,10.46509);
   SpeedUp__3->SetMinimum(1);
   SpeedUp__3->SetEntries(20);
   SpeedUp__3->SetStats(0);
   SpeedUp__3->SetFillStyle(4000);

   ci = TColor::GetColor("#cc00ff");
   SpeedUp__3->SetLineColor(ci);
   SpeedUp__3->SetLineWidth(2);
   SpeedUp__3->GetXaxis()->SetTitle("Number of events");
   SpeedUp__3->GetXaxis()->CenterLabels(true);
   SpeedUp__3->GetXaxis()->SetLabelFont(42);
   SpeedUp__3->GetXaxis()->SetLabelSize(0.035);
   SpeedUp__3->GetXaxis()->SetTitleSize(0.035);
   SpeedUp__3->GetXaxis()->SetTitleFont(42);
   SpeedUp__3->GetYaxis()->SetTitle("Speed-up GPU vs CPU");
   SpeedUp__3->GetYaxis()->SetLabelFont(42);
   SpeedUp__3->GetYaxis()->SetLabelSize(0.035);
   SpeedUp__3->GetYaxis()->SetTitleSize(0.035);
   SpeedUp__3->GetYaxis()->SetTitleOffset(1.4);
   SpeedUp__3->GetYaxis()->SetTitleFont(42);
   SpeedUp__3->GetZaxis()->SetLabelFont(42);
   SpeedUp__3->GetZaxis()->SetLabelSize(0.035);
   SpeedUp__3->GetZaxis()->SetTitleSize(0.035);
   SpeedUp__3->GetZaxis()->SetTitleFont(42);
   SpeedUp__3->Draw("Y+][s");
   
   TLegend *leg = new TLegend(0.65,0.15,0.85,0.3,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("DeviceTiming","GPU","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("HostTiming","CPU","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("SpeedUp","speed-up","lp");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   pad2->Modified();
   pad1->cd();
   pad1->Modified();
   Canvas_PHSP_SpeedUp->cd();
   Canvas_PHSP_SpeedUp->Modified();
   Canvas_PHSP_SpeedUp->cd();
   Canvas_PHSP_SpeedUp->SetSelected(Canvas_PHSP_SpeedUp);
}


==> figures/allcores/PHSP_GPU_vs_TBB_SpeedUp.C <==
void PHSP_GPU_vs_TBB_SpeedUp()
{
//=========Macro generated from canvas: Canvas_PHSP_SpeedUp/
//=========  (Sun May  7 17:34:34 2017) by ROOT version6.06/08
   TCanvas *Canvas_PHSP_SpeedUp = new TCanvas("Canvas_PHSP_SpeedUp", "",13,105,500,500);
   Canvas_PHSP_SpeedUp->SetHighLightColor(2);
   Canvas_PHSP_SpeedUp->Range(0,0,1,1);
   Canvas_PHSP_SpeedUp->SetFillColor(0);
   Canvas_PHSP_SpeedUp->SetBorderMode(0);
   Canvas_PHSP_SpeedUp->SetBorderSize(2);
   Canvas_PHSP_SpeedUp->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad1
   TPad *pad1 = new TPad("pad1", "",0,0,1,1);
   pad1->Draw();
   pad1->cd();
   pad1->Range(-250000.1,-0.403929,1.225e+07,2.760252);
   pad1->SetFillColor(0);
   pad1->SetBorderMode(0);
   pad1->SetBorderSize(2);
   pad1->SetLogy();
   pad1->SetFrameBorderMode(0);
   pad1->SetFrameBorderMode(0);
   
   TH1D *HostTiming__1 = new TH1D("HostTiming__1","",20,1000000,1.1e+07);
   HostTiming__1->SetBinContent(1,22.01254);
   HostTiming__1->SetBinContent(2,26.63948);
   HostTiming__1->SetBinContent(3,31.59235);
   HostTiming__1->SetBinContent(4,37.29238);
   HostTiming__1->SetBinContent(5,42.36123);
   HostTiming__1->SetBinContent(6,48.36959);
   HostTiming__1->SetBinContent(7,56.33915);
   HostTiming__1->SetBinContent(8,76.15544);
   HostTiming__1->SetBinContent(9,69.48958);
   HostTiming__1->SetBinContent(10,75.11182);
   HostTiming__1->SetBinContent(11,81.66708);
   HostTiming__1->SetBinContent(12,88.70954);
   HostTiming__1->SetBinContent(13,95.40741);
   HostTiming__1->SetBinContent(14,101.3492);
   HostTiming__1->SetBinContent(15,105.1338);
   HostTiming__1->SetBinContent(16,146.651);
   HostTiming__1->SetBinContent(17,123.0565);
   HostTiming__1->SetBinContent(18,130.6965);
   HostTiming__1->SetBinContent(19,136.8645);
   HostTiming__1->SetBinContent(20,146.0897);
   HostTiming__1->SetMinimum(0.8175025);
   HostTiming__1->SetEntries(20);
   HostTiming__1->SetStats(0);
   HostTiming__1->SetFillStyle(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   HostTiming__1->SetLineColor(ci);
   HostTiming__1->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   HostTiming__1->SetMarkerColor(ci);
   HostTiming__1->SetMarkerStyle(20);
   HostTiming__1->GetXaxis()->SetTitle("Number of events");
   HostTiming__1->GetXaxis()->CenterLabels(true);
   HostTiming__1->GetXaxis()->SetLabelFont(42);
   HostTiming__1->GetXaxis()->SetLabelSize(0.035);
   HostTiming__1->GetXaxis()->SetTitleSize(0.035);
   HostTiming__1->GetXaxis()->SetTitleFont(42);
   HostTiming__1->GetYaxis()->SetTitle("Duration [ms]");
   HostTiming__1->GetYaxis()->SetLabelFont(42);
   HostTiming__1->GetYaxis()->SetLabelSize(0.035);
   HostTiming__1->GetYaxis()->SetTitleSize(0.035);
   HostTiming__1->GetYaxis()->SetTitleOffset(1.4);
   HostTiming__1->GetYaxis()->SetTitleFont(42);
   HostTiming__1->GetZaxis()->SetLabelFont(42);
   HostTiming__1->GetZaxis()->SetLabelSize(0.035);
   HostTiming__1->GetZaxis()->SetTitleSize(0.035);
   HostTiming__1->GetZaxis()->SetTitleFont(42);
   HostTiming__1->Draw("LP");
   
   TH1D *DeviceTiming__2 = new TH1D("DeviceTiming__2","",20,1000000,1.1e+07);
   DeviceTiming__2->SetBinContent(1,1.635005);
   DeviceTiming__2->SetBinContent(2,2.404514);
   DeviceTiming__2->SetBinContent(3,3.348408);
   DeviceTiming__2->SetBinContent(4,3.989618);
   DeviceTiming__2->SetBinContent(5,4.926368);
   DeviceTiming__2->SetBinContent(6,5.732727);
   DeviceTiming__2->SetBinContent(7,6.502696);
   DeviceTiming__2->SetBinContent(8,7.133541);
   DeviceTiming__2->SetBinContent(9,8.081102);
   DeviceTiming__2->SetBinContent(10,8.840667);
   DeviceTiming__2->SetBinContent(11,9.627108);
   DeviceTiming__2->SetBinContent(12,10.41734);
   DeviceTiming__2->SetBinContent(13,11.21099);
   DeviceTiming__2->SetBinContent(14,12.00125);
   DeviceTiming__2->SetBinContent(15,12.77343);
   DeviceTiming__2->SetBinContent(16,13.43784);
   DeviceTiming__2->SetBinContent(17,14.32957);
   DeviceTiming__2->SetBinContent(18,15.11552);
   DeviceTiming__2->SetBinContent(19,15.93615);
   DeviceTiming__2->SetBinContent(20,16.7169);
   DeviceTiming__2->SetEntries(20);
   DeviceTiming__2->SetStats(0);
   DeviceTiming__2->SetFillStyle(0);

   ci = TColor::GetColor("#0000ff");
   DeviceTiming__2->SetLineColor(ci);
   DeviceTiming__2->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   DeviceTiming__2->SetMarkerColor(ci);
   DeviceTiming__2->SetMarkerStyle(20);
   DeviceTiming__2->GetXaxis()->SetTitle("Number of events");
   DeviceTiming__2->GetXaxis()->CenterLabels(true);
   DeviceTiming__2->GetXaxis()->SetLabelFont(42);
   DeviceTiming__2->GetXaxis()->SetLabelSize(0.035);
   DeviceTiming__2->GetXaxis()->SetTitleSize(0.035);
   DeviceTiming__2->GetXaxis()->SetTitleFont(42);
   DeviceTiming__2->GetYaxis()->SetTitle("Duration [ms]");
   DeviceTiming__2->GetYaxis()->SetLabelFont(42);
   DeviceTiming__2->GetYaxis()->SetLabelSize(0.035);
   DeviceTiming__2->GetYaxis()->SetTitleSize(0.035);
   DeviceTiming__2->GetYaxis()->SetTitleOffset(1.4);
   DeviceTiming__2->GetYaxis()->SetTitleFont(42);
   DeviceTiming__2->GetZaxis()->SetLabelFont(42);
   DeviceTiming__2->GetZaxis()->SetLabelSize(0.035);
   DeviceTiming__2->GetZaxis()->SetTitleSize(0.035);
   DeviceTiming__2->GetZaxis()->SetTitleFont(42);
   DeviceTiming__2->Draw("LPsame");
  
// ------------>Primitives in pad: pad2
   TPad *pad2 = new TPad("pad2", "",0,0,1,1);
   pad2->Draw();
   pad2->cd();
   pad2->Range(-250000.1,-0.6358063,1.225e+07,15.72226);
   pad2->SetFillColor(0);
   pad2->SetFillStyle(4000);
   pad2->SetBorderMode(0);
   pad2->SetBorderSize(2);
   pad2->SetFrameFillStyle(4000);
   pad2->SetFrameBorderMode(0);
   pad2->SetFrameFillStyle(4000);
   pad2->SetFrameBorderMode(0);
   
   TH1D *SpeedUp__3 = new TH1D("SpeedUp__3","",20,1000000,1.1e+07);
   SpeedUp__3->SetBinContent(1,13.46328);
   SpeedUp__3->SetBinContent(2,11.07895);
   SpeedUp__3->SetBinContent(3,9.435037);
   SpeedUp__3->SetBinContent(4,9.347357);
   SpeedUp__3->SetBinContent(5,8.598876);
   SpeedUp__3->SetBinContent(6,8.437448);
   SpeedUp__3->SetBinContent(7,8.663969);
   SpeedUp__3->SetBinContent(8,10.67569);
   SpeedUp__3->SetBinContent(9,8.599022);
   SpeedUp__3->SetBinContent(10,8.496172);
   SpeedUp__3->SetBinContent(11,8.483034);
   SpeedUp__3->SetBinContent(12,8.515565);
   SpeedUp__3->SetBinContent(13,8.510169);
   SpeedUp__3->SetBinContent(14,8.444886);
   SpeedUp__3->SetBinContent(15,8.230665);
   SpeedUp__3->SetBinContent(16,10.91328);
   SpeedUp__3->SetBinContent(17,8.587591);
   SpeedUp__3->SetBinContent(18,8.646513);
   SpeedUp__3->SetBinContent(19,8.588299);
   SpeedUp__3->SetBinContent(20,8.739042);
   SpeedUp__3->SetMinimum(1);
   SpeedUp__3->SetEntries(20);
   SpeedUp__3->SetStats(0);
   SpeedUp__3->SetFillStyle(4000);

   ci = TColor::GetColor("#cc00ff");
   SpeedUp__3->SetLineColor(ci);
   SpeedUp__3->SetLineWidth(2);
   SpeedUp__3->GetXaxis()->SetTitle("Number of events");
   SpeedUp__3->GetXaxis()->CenterLabels(true);
   SpeedUp__3->GetXaxis()->SetLabelFont(42);
   SpeedUp__3->GetXaxis()->SetLabelSize(0.035);
   SpeedUp__3->GetXaxis()->SetTitleSize(0.035);
   SpeedUp__3->GetXaxis()->SetTitleFont(42);
   SpeedUp__3->GetYaxis()->SetTitle("Speed-up GPU vs CPU");
   SpeedUp__3->GetYaxis()->SetLabelFont(42);
   SpeedUp__3->GetYaxis()->SetLabelSize(0.035);
   SpeedUp__3->GetYaxis()->SetTitleSize(0.035);
   SpeedUp__3->GetYaxis()->SetTitleOffset(1.4);
   SpeedUp__3->GetYaxis()->SetTitleFont(42);
   SpeedUp__3->GetZaxis()->SetLabelFont(42);
   SpeedUp__3->GetZaxis()->SetLabelSize(0.035);
   SpeedUp__3->GetZaxis()->SetTitleSize(0.035);
   SpeedUp__3->GetZaxis()->SetTitleFont(42);
   SpeedUp__3->Draw("Y+][s");
   
   TLegend *leg = new TLegend(0.65,0.15,0.85,0.3,NULL,"brNDC");
   leg->SetBorderSize(1);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("DeviceTiming","GPU","lp");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#0000ff");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("HostTiming","CPU","lp");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);

   ci = TColor::GetColor("#ff0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   entry=leg->AddEntry("SpeedUp","speed-up","lp");

   ci = TColor::GetColor("#cc00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(1);
   entry->SetMarkerSize(1);
   entry->SetTextFont(42);
   leg->Draw();
   pad2->Modified();
   pad1->cd();
   pad1->Modified();
   Canvas_PHSP_SpeedUp->cd();
   Canvas_PHSP_SpeedUp->Modified();
   Canvas_PHSP_SpeedUp->cd();
   Canvas_PHSP_SpeedUp->SetSelected(Canvas_PHSP_SpeedUp);
}

